User Identification via Free Roaming Eye Tracking Data

We present a new dataset of "free roaming" (FR) and "targeted roaming" (TR): a pool of 41 participants is asked to walk around a university campus (FR) or is asked to find a particular room within a library (TR). Eye movements are recorded using a commodity wearable eye tracker (Pupil Labs Neon at 200Hz). On this dataset we investigate the accuracy of user identification using a previously known machine learning pipeline where a Radial Basis Function Network (RBFN) is used as classifier. Our highest accuracies are 87.3% for FR and 89.4% for TR. This should be compared to 95.3% which is the (corresponding) highest accuracy we are aware of (achieved in a laboratory setting using the "RAN" stimulus of the BioEye 2015 competition dataset). To the best of our knowledge, our results are the first that study user identification in a non laboratory setting; such settings are often more feasible than laboratory settings and may include further advantages. The minimum duration of each recording is 263s for FR and 154s for TR. Our best accuracies are obtained when restricting to 120s and 140s for FR and TR respectively, always cut from the end of the trajectories (both for the training and testing sessions). If we cut the same length from the beginning, then accuracies are 12.2% lower for FR and around 6.4% lower for TR. On the full trajectories accuracies are lower by 5% and 52% for FR and TR. We also investigate the impact of including higher order velocity derivatives (such as acceleration, jerk, or jounce).

==> features/Ag_fix_python.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 45,
   "id": "fbde3b0f",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 1080x720 with 4 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "import pandas as pd\n",
    "import matplotlib.pyplot as plt\n",
    "\n",
    "# Define a function to process each CSV file\n",
    "def process_csv(file_path, title, ax):\n",
    "    # Read the CSV file\n",
    "    data = pd.read_csv(file_path)\n",
    "\n",
    "    # Group by user_id and calculate average and total fixation duration\n",
    "    fixation_stats = data.groupby('user_id')['duration'].agg(['mean', 'sum'])\n",
    "\n",
    "    # Sort the average and total fixation durations in milliseconds\n",
    "    sorted_avg_duration_ms = (fixation_stats['mean'] * 1000).sort_values()\n",
    "\n",
    "    # Plot the sorted average duration values\n",
    "    ax.plot(sorted_avg_duration_ms, range(1, len(sorted_avg_duration_ms) + 1), marker='o', linestyle='-', label=title)\n",
    "    ax.grid(True)\n",
    "    min_avg_ms = sorted_avg_duration_ms.min()\n",
    "    max_avg_ms = sorted_avg_duration_ms.max()\n",
    "    ax.axvline(min_avg_ms, color='red', linestyle='--', label=f'Min Average Duration: {min_avg_ms:.0f} ms')\n",
    "    ax.axvline(max_avg_ms, color='green', linestyle='--', label=f'Max Average Duration: {max_avg_ms:.0f} ms')\n",
    "    ax.set_xlabel('Users', fontsize=14)  # Increase x-axis label font size\n",
    "    ax.set_ylabel(f'{title}', fontsize=14)  # Increase y-axis label font size\n",
    "    ax.legend()\n",
    "\n",
    "    # Increase font size of grid values\n",
    "    ax.tick_params(axis='both', which='major', labelsize=14)  # Adjust the font size as needed\n",
    "\n",
    "\n",
    "# Create subplots\n",
    "fig, axs = plt.subplots(2, 2, figsize=(15, 10))\n",
    "\n",
    "# Process each CSV file\n",
    "csv_files = [\n",
    "    (\"test_fix_fr_120.csv\", \"Average Fixation Duration for FR Dataset\"),\n",
    "    (\"test_sac_fr_120.csv\", \"Average Saccade Duration for FR Dataset\"),\n",
    "    (\"test_fix_tr_140.csv\", \"Average Fixation Duration for TR Dataset\"),\n",
    "    (\"test_sac_tr_140.csv\", \"Average Saccade Duration for TR Dataset\")\n",
    "]\n",
    "\n",
    "for (file_path, title), ax in zip(csv_files, axs.flatten()):\n",
    "    process_csv(file_path, title, ax)\n",
    "\n",
    "# Adjust layout\n",
    "plt.tight_layout()\n",
    "\n",
    "# Save the plot\n",
    "plt.savefig('average_durations_subplot.png')\n",
    "\n",
    "# Show the plot\n",
    "plt.show()\n"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.10"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}

